LLM-Evolved Domain-Independent Heuristics for Symbolic AI Planning

Heuristic search is the dominant paradigm in symbolic AI planning, and the strongest heuristics are the result of decades of work by planning researchers. Recent work has shown that large language models (LLMs) can design heuristics for individual planning domains, but no LLM-generated heuristic has so far worked on arbitrary planning tasks. In this paper, we use evolutionary search to produce the first LLM-generated domain-independent heuristics that exceed the hand-engineered state of the art. We let an LLM mutate parent heuristics written in C++, store candidates in a MAP-Elites archive keyed on informedness and speed and calculate fitness scores by blending coverage with solving time. To place the evolved programs in context, we additionally benchmark a broad set of hand-engineered heuristics on their informedness-speed tradeoff, which to our knowledge has not been done before. On unseen testing domains, our best evolved heuristic solves more tasks than even the strongest baseline, with our full heuristic suite spanning the Pareto frontier of said tradeoff. We also find that seeding evolution from the trivial blind heuristic outperforms seeding from the strong FF heuristic, even when the resulting program is itself an FF variant, and that LLM reasoning effort affects how often candidates compile much more than the quality of those that do. Because the evolved programs are plain C++, they slot into existing planners as drop-in replacements and inherit the soundness and completeness guarantees of the underlying search.

==> heuristics/evolved-blind-medium-conf.cc <==
// EVOLVE-BLOCK-START
#include "../heuristic.h"
#include "../plugins/plugin.h"
#include "../task_utils/task_properties.h"
#include "../utils/logging.h"
#include "domain_transition_graph.h"
#include "../task_utils/causal_graph.h"
#include "../algorithms/priority_queues.h"
#include <climits>

using namespace std;

namespace my_heuristic {

/*
 * DTG-distance heuristic with causal-graph predecessor weighting.
 *
 * Precomputes, for every goal variable, the shortest-path distance from each
 * domain value to the goal value in that variable's Domain Transition Graph.
 * During evaluation the distances are summed, but each term is multiplied by
 * (1 + number of causal-graph predecessors). Variables that depend on many
 * others are weighted more heavily, steering greedy search toward states that
 * have already resolved these bottleneck variables.
 */
class MyHeuristic : public Heuristic {
    struct GoalDTGInfo {
        int var;
        int goal_value;
        vector<int> dist;
        vector<int> next_val;
        vector<vector<pair<int,int>>> step_preconds;
    };
    vector<GoalDTGInfo> goal_dtg_infos;
    vector<int> var_weights;

protected:
    virtual int compute_heuristic(const State &ancestor_state) override {
        State state = convert_ancestor_state(ancestor_state);

        if (task_properties::is_goal_state(task_proxy, state))
            return 0;

        int h = 0;
        for (const GoalDTGInfo &info : goal_dtg_infos) {
            int current_val = state[info.var].get_value();
            int d = info.dist[current_val];
            if (d == INT_MAX)
                return DEAD_END;
            h += d * var_weights[info.var];
            int nxt = info.next_val[current_val];
            if (nxt != -1) {
                for (const auto &pr : info.step_preconds[current_val]) {
                    if (state[pr.first].get_value() != pr.second) {
                        h += 1;
                    }
                }
            }
        }
        return h;
    }

public:
    MyHeuristic(const shared_ptr<AbstractTask> &transform, bool cache_estimates,
                const string &description, utils::Verbosity verbosity)
        : Heuristic(transform, cache_estimates, description, verbosity) {
        using namespace domain_transition_graph;

        // --- Causal-graph weights: more predecessors => harder variable ---
        const causal_graph::CausalGraph &cg = task_proxy.get_causal_graph();
        VariablesProxy vars = task_proxy.get_variables();
        var_weights.resize(vars.size(), 1);
        for (VariableProxy var : vars) {
            int id = var.get_id();
            var_weights[id] = 1 + static_cast<int>(cg.get_predecessors(id).size());
        }

        // --- Build DTGs and run reverse Dijkstra from each goal value ---
        std::function<bool(int, int)> pruning = [](int, int) { return false; };
        DTGFactory factory(task_proxy, false, pruning);
        auto dtgs = factory.build_dtgs();

        GoalsProxy goals = task_proxy.get_goals();
        for (FactProxy goal : goals) {
            int var = goal.get_variable().get_id();
            int goal_val = goal.get_value();
            int domain_size = vars[var].get_domain_size();

            const DomainTransitionGraph *dtg = dtgs[var].get();
            vector<vector<pair<int, int>>> rev_adj(domain_size);
            for (const ValueNode &node : dtg->nodes) {
                int from = node.value;
                for (const ValueTransition &trans : node.transitions) {
                    int to = trans.target->value;
                    int best_cost = INT_MAX;
                    for (const ValueTransitionLabel &label : trans.labels) {
                        int cost = label.is_axiom ? 0 : task_proxy.get_operators()[label.op_id].get_cost();
                        if (cost < best_cost)
                            best_cost = cost;
                    }
                    if (best_cost != INT_MAX) {
                        rev_adj[to].push_back({from, best_cost});
                    }
                }
            }

            vector<int> dist(domain_size, INT_MAX);
            vector<int> next_val(domain_size, -1);
            vector<vector<pair<int,int>>> step_preconds(domain_size);
            priority_queues::AdaptiveQueue<int> queue;
            queue.push(0, goal_val);
            dist[goal_val] = 0;
            while (!queue.empty()) {
                auto [d, u] = queue.pop();
                if (d > dist[u])
                    continue;
                for (const auto &edge : rev_adj[u]) {
                    int v = edge.first;
                    int w = edge.second;
                    if (dist[v] > d + w) {
                        dist[v] = d + w;
                        next_val[v] = u;
                        const ValueNode &node = dtg->nodes[v];
                        bool found = false;
                        for (const ValueTransition &trans : node.transitions) {
                            if (trans.target->value != u)
                                continue;
                            for (const ValueTransitionLabel &label : trans.labels) {
                                int lc = label.is_axiom ? 0 : task_proxy.get_operators()[label.op_id].get_cost();
                                if (lc == w) {
                                    step_preconds[v].clear();
                                    for (const LocalAssignment &la : label.precond) {
                                        int gv = dtg->local_to_global_child[la.local_var];
                                        step_preconds[v].push_back({gv, la.value});
                                    }
                                    found = true;
                                    break;
                                }
                            }
                            if (found)
                                break;
                        }
                        queue.push(dist[v], v);
                    }
                }
            }

            GoalDTGInfo info;
            info.var = var;
            info.goal_value = goal_val;
            info.dist = move(dist);
            info.next_val = move(next_val);
            info.step_preconds = move(step_preconds);
            goal_dtg_infos.push_back(move(info));
        }
    }
};
// EVOLVE-BLOCK-END

class MyHeuristicFeature
    : public plugins::TypedFeature<Evaluator, MyHeuristic> {
public:
    MyHeuristicFeature() : TypedFeature("my_h") {
        document_title("An evolved heuristic");
        add_heuristic_options_to_feature(*this, "my_h");
    }
    virtual shared_ptr<MyHeuristic> create_component(
        const plugins::Options &opts) const override {
        return plugins::make_shared_from_arg_tuples<MyHeuristic>(
           get_heuristic_arguments_from_options(opts));
    }
};

static plugins::FeaturePlugin<MyHeuristicFeature> _plugin;
} // namespace my_heuristic


==> heuristics/initial_ff.cc <==
// EVOLVE-BLOCK-START
#include "relaxation_heuristic.h"
#include "../algorithms/priority_queues.h"
#include "../plugins/plugin.h"
#include "../task_utils/task_properties.h"
#include "../utils/logging.h"
#include <vector>

using namespace std;
using namespace relaxation_heuristic;

namespace my_heuristic {

/*
 * FF heuristic
 *
 * Returns the cost of the relaxed plan, i.e. the cheapest operator sequence
 * achieving the goals in the delete-relaxed task. This is computed in two
 * phases:
 *
 * 1. Forward Dijkstra on the delete-relaxed graph, computes for every fact the
 *    minimum-cost operator sequence that first achieves it (stored in `reached_by`).
 *    Implemented by `compute_add_and_ff()` defined below.
 *
 * 2. Relaxed plan extraction, backtracks from each unsatisfied goal through
 *    `reached_by` pointers, recursively collecting the operators needed. The set of
 *    unique operators collected is the relaxed plan; its total cost is h_FF.
 *
 *
 */

class MyHeuristic : public RelaxationHeuristic {
    static const int MAX_COST_VALUE = 100000000;

    priority_queues::AdaptiveQueue<PropID> queue;

    // One entry per task operator; true means the operator is in the relaxed plan.
    // Stored as a member so we avoid reallocating on every call.
    vector<bool> relaxed_plan;

    void enqueue_if_necessary(PropID prop_id, int cost, OpID op_id) {
        Proposition *prop = get_proposition(prop_id);
        if (prop->cost == -1 || prop->cost > cost) {
            prop->cost = cost;
            prop->reached_by = op_id;
            queue.push(cost, prop_id);
        }
    }

    // Clamp cost additions to avoid integer overflow on very long plans.
    void increase_cost(int &cost, int amount) {
        cost += amount;
        if (cost > MAX_COST_VALUE) cost = MAX_COST_VALUE;
    }

    // Reset all proposition costs and operator counters, seed the queue
    // with operators that have no preconditions.
    void setup_exploration_queue() {
        queue.clear();
        for (Proposition &prop : propositions) {
            prop.cost = -1;
            prop.marked = false;
        }
        for (UnaryOperator &op : unary_operators) {
            op.unsatisfied_preconditions = op.num_preconditions;
            op.cost = op.base_cost;
            if (op.unsatisfied_preconditions == 0)
                enqueue_if_necessary(op.effect, op.base_cost, get_op_id(op));
        }
    }

    // Mark all facts true in the current state as achieved at cost 0.
    void setup_exploration_queue_state(const State &state) {
        for (FactProxy fact : state)
            enqueue_if_necessary(get_prop_id(fact), 0, NO_OP);
    }

    // Dijkstra over the relaxed graph: propagate costs through operators
    // until all goals are reached or the queue is empty.
    void relaxed_exploration() {
        while (!queue.empty()) {
            auto [distance, prop_id] = queue.pop();
            Proposition *prop = get_proposition(prop_id);
            if (prop->cost < distance) continue;    // stale queue entry
            for (OpID op_id : precondition_of_pool.get_slice(
                     prop->precondition_of, prop->num_precondition_occurences)) {
                UnaryOperator *op = get_operator(op_id);
                increase_cost(op->cost, prop->cost);
                if (--op->unsatisfied_preconditions == 0)
                    enqueue_if_necessary(op->effect, op->cost, op_id);
            }
        }
    }

    // Run the full relaxed-graph Dijkstra and return h_add (sum of goal costs).
    // Returns DEAD_END if any goal is unreachable.
    // Also sets reached_by on every achieved proposition, enabling plan extraction.
    int compute_add_and_ff(const State &state) {
        setup_exploration_queue();
        setup_exploration_queue_state(state);
        relaxed_exploration();

        int total_cost = 0;
        for (PropID goal_id : goal_propositions) {
            const Proposition *goal = get_proposition(goal_id);
            int goal_cost = goal->cost;
            if (goal_cost == -1)
                return DEAD_END;
            increase_cost(total_cost, goal_cost);
        }
        return total_cost;
    }

    // Recursively marks the operators needed to achieve proposition goal_id
    // in the relaxed plan. Follows reached_by pointers set by compute_add_and_ff.
    void mark_relaxed_plan(PropID goal_id) {
        Proposition *prop = get_proposition(goal_id);
        if (prop->marked) return;           // already visited — avoid double-counting
        prop->marked = true;

        OpID op_id = prop->reached_by;
        if (op_id == NO_OP) return;         // fact was true in the initial state

        // Recursively collect operators needed for each precondition of this operator.
        for (PropID prec : get_preconditions(op_id))
            mark_relaxed_plan(prec);

        // operator_no == -1 for axioms, which don't count toward plan cost.
        int operator_no = get_operator(op_id)->operator_no;
        if (operator_no != -1)
            relaxed_plan[operator_no] = true;
    }

protected:
    virtual int compute_heuristic(const State &ancestor_state) override {
        State state = convert_ancestor_state(ancestor_state);

        // Phase 1: Dijkstra on the relaxed graph.
        // Returns h_add (sum of per-goal costs), or DEAD_END if any goal is unreachable.
        int h_add = compute_add_and_ff(state);
        if (h_add == DEAD_END)
            return DEAD_END;

        // Phase 2: extract the relaxed plan by backtracking from each goal.
        for (PropID goal_id : goal_propositions)
            mark_relaxed_plan(goal_id);

        // Sum costs of operators in the relaxed plan, then reset the bitvector.
        int h_ff = 0;
        for (size_t op_no = 0; op_no < relaxed_plan.size(); ++op_no) {
            if (relaxed_plan[op_no]) {
                relaxed_plan[op_no] = false;    // reset for the next compute_heuristic call
                h_ff += task_proxy.get_operators()[op_no].get_cost();
            }
        }
        return h_ff;
    }

public:
    MyHeuristic(tasks::AxiomHandlingType axioms,
                const shared_ptr<AbstractTask> &transform, bool cache_estimates,
                const string &description, utils::Verbosity verbosity)
        : RelaxationHeuristic(axioms, transform, cache_estimates, description, verbosity),
          relaxed_plan(task_proxy.get_operators().size(), false) {}
};
// EVOLVE-BLOCK-END

class MyHeuristicFeature
    : public plugins::TypedFeature<Evaluator, MyHeuristic> {
public:
    MyHeuristicFeature() : TypedFeature("my_h") {
        document_title("An evolved heuristic");
        relaxation_heuristic::add_relaxation_heuristic_options_to_feature(*this, "my_h");
    }
    virtual shared_ptr<MyHeuristic> create_component(
        const plugins::Options &opts) const override {
        return plugins::make_shared_from_arg_tuples<MyHeuristic>(
            relaxation_heuristic::get_relaxation_heuristic_arguments_from_options(opts));
    }
};

static plugins::FeaturePlugin<MyHeuristicFeature> _plugin;
} // namespace my_heuristic

